Pentagon OPE resummation in N=4 SYM: hexagons with one effective particle contribution

We present the technique for resummation of flux tube excitations series arising in pentagon operator expansion program for polygonal Wilson loops in N=4 SYM. Here we restrict ourselves with contributions of one-particle effective states and consider as a particular example NMHV 6 particle amplitude at one-loop. The presented technique is also applicable at higher loops for one effective particle contributions and has the potential for generalization for contributions with more effective particles.

==> NMHV1loop-AppendixB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    136128,       3848]
NotebookOptionsPosition[    125923,       3590]
NotebookOutlinePosition[    126261,       3605]
CellTagsIndexPosition[    126218,       3602]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preambule", "Section",
 CellChangeTimes->{{3.766411346843549*^9, 
  3.766411356646863*^9}},ExpressionUUID->"d68b5927-18fd-41e2-879c-\
0c4c52dc4a4f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "here", " ", "we", " ", "set", " ", "order", " ", "or", " ", "perturbation",
    " ", "theory", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox["g", "2"], ")"}], 
    RowBox[{"\[CapitalLambda]", "/", "2"}]]}], "*)"}]], "Input",ExpressionUUID\
->"3284498f-3ef8-4f73-a283-2975a45c68a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]", "=", "4"}], ";"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7664113820660887`*^9, 3.766411382672782*^9}, 
   3.766411451346336*^9, {3.766412236162388*^9, 3.766412236322659*^9}, {
   3.766412705293622*^9, 3.7664127054785137`*^9}, {3.766416493901791*^9, 
   3.7664164940367317`*^9}, {3.766416530717864*^9, 3.766416530862994*^9}, {
   3.766416661360652*^9, 3.7664166615282087`*^9}, {3.76641735466216*^9, 
   3.76641735481351*^9}, {3.7664174555658503`*^9, 
   3.766417455790271*^9}},ExpressionUUID->"60b29a49-8a2a-4922-bb51-\
03a244c80a30"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Q, M - matrices , \[Kappa], \[Kappa]t - vectors, energies and momenta", \
"Section",
 CellChangeTimes->{{3.7664113977628107`*^9, 3.766411442670171*^9}, {
  3.766473033266477*^9, 3.766473041460517*^9}, {3.7669917147252207`*^9, 
  3.7669917209495564`*^9}},ExpressionUUID->"4a75148a-029a-44c7-9dbc-\
a7d32b3c0df4"],

Cell[CellGroupData[{

Cell["Utils", "Subsection",
 CellChangeTimes->{{3.766483414531042*^9, 
  3.766483423421455*^9}},ExpressionUUID->"e7f25f5a-aecf-47d7-8790-\
d612c07c38b8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Utility", " ", "functions"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.766475667193612*^9, 
  3.766475675224468*^9}},ExpressionUUID->"86594908-6a0c-4a60-b71c-\
4948aed242d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ft", "[", 
     RowBox[{"j_", ",", "a_"}], "]"}], "/;", 
    RowBox[{"IntegerQ", "[", "j", "]"}]}], ":=", 
   RowBox[{"t", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{
        RowBox[{"Abs", "[", "a", "]"}], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"]}], "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", "u_", "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"u", "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"u", "-", 
         RowBox[{"2", " ", "g"}]}]], 
       SqrtBox[
        RowBox[{"u", "+", 
         RowBox[{"2", " ", "g"}]}]]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xShifted", "[", "a_", "]"}], "=", 
   RowBox[{"x", "[", 
    RowBox[{"u", "-", 
     RowBox[{"I", " ", "a"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.766475708728825*^9, 3.766475751626409*^9}, {
  3.7664883764971113`*^9, 3.76648841617972*^9}, {3.766488720486617*^9, 
  3.76648873492622*^9}, {3.766490658799183*^9, 3.766490688486858*^9}, {
  3.766490780774634*^9, 3.7664907902217073`*^9}, {3.76649426855464*^9, 
  3.766494307674734*^9}, {3.766494368634535*^9, 3.766494418674015*^9}, {
  3.766496643237329*^9, 3.766496655643845*^9}, {3.766496701069853*^9, 
  3.7664967561232367`*^9}, {3.766497103915716*^9, 3.766497110074766*^9}, {
  3.766497295801167*^9, 3.76649732660795*^9}, {3.766497909749311*^9, 
  3.766497934716551*^9}, {3.767016112222978*^9, 3.767016151913103*^9}, {
  3.778761255600623*^9, 
  3.778761354182028*^9}},ExpressionUUID->"74ca4f3b-5c22-4dee-9c39-\
687c6df29bd6"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7664756644966717`*^9, 
  3.766475664657383*^9}},ExpressionUUID->"915a602d-4237-4afe-ba1b-\
f14d1a1c5c50"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrals", "Subsection",
 CellChangeTimes->{{3.766483428174974*^9, 
  3.7664834406383057`*^9}},ExpressionUUID->"2dce0bf8-f801-4033-9a91-\
95513011ce40"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"int", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Cos", "[", 
          RowBox[{"t", " ", "u"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"t", " ", "s1_."}], "+", 
          RowBox[{"t", " ", "s2_"}]}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"n", "+", "1"}]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s1"}], "-", "s2", "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s1"}], "-", "s2", "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Sin", "[", 
          RowBox[{"t", " ", "u"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"t", " ", "s1_."}], "+", 
          RowBox[{"t", " ", "s2_"}]}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s1"}], "-", "s2", "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s1"}], "-", "s2", "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Cos", "[", 
          RowBox[{"t", " ", "u"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"t", " ", "s_."}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"n", "+", "1"}]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Sin", "[", 
          RowBox[{"t", " ", "u"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"t", " ", "s_."}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"t", " ", "s1_."}], "+", 
           RowBox[{"t", " ", "s2_"}]}]], "  ", 
         RowBox[{"Cos", "[", 
          RowBox[{"t", " ", "u"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}]], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s1"}], "-", "s2", "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s1"}], "-", "s2", "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", " ", "s_."}]], "  ", 
         RowBox[{"Cos", "[", 
          RowBox[{"t", " ", "u"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}]], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"t", " ", "s1_."}], "+", 
           RowBox[{"t", " ", "s2_"}]}]], "  ", 
         RowBox[{"Sin", "[", 
          RowBox[{"t", " ", "u"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}]], "\[Rule]", " ", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s1"}], "-", "s2", "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s1"}], "-", "s2", "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", " ", "s_."}]], "  ", 
         RowBox[{"Sin", "[", 
          RowBox[{"t", " ", "u"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}]], "\[Rule]", " ", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"t", " ", "s1_."}], "+", 
          RowBox[{"t", " ", "s2_"}]}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "+", "n"}]], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"n", ",", 
          RowBox[{"1", "-", "s1", "-", "s2"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Cos", "[", 
          RowBox[{"t", " ", "u"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"n", "+", "1"}]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Sin", "[", 
          RowBox[{"t", " ", "u"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{"Cos", "[", 
          RowBox[{"t", " ", "u"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}]], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{"Sin", "[", 
          RowBox[{"t", " ", "u"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}]], "\[Rule]", " ", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        SuperscriptBox["t", "n_."], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], "\[Rule]", 
       RowBox[{
        RowBox[{"n", "!"}], " ", 
        RowBox[{"Zeta", "[", 
         RowBox[{"1", "+", "n"}], "]"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], "\[Rule]", 
       "EulerGamma"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"treat", "=", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "@", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], 
           "]"}]}]}], "//.", "int"}], ",", "g", ",", 
       RowBox[{"Expand", "@", "FullSimplify"}]}], "]"}], "&"}]}], ";"}], 
  " "}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.5706369891523123`*^9, 3.570637019103961*^9}, {
   3.5706370734580517`*^9, 3.57063708269005*^9}, {3.570637128365583*^9, 
   3.570637129651227*^9}, {3.570637186493779*^9, 3.570637235176646*^9}, 
   3.570637320476066*^9, {3.570637359938888*^9, 3.570637361832603*^9}, {
   3.570640972220584*^9, 3.57064097275611*^9}, {3.577555816899529*^9, 
   3.577555818010192*^9}, {3.577557420016375*^9, 3.577557420260026*^9}, {
   3.5775574703119297`*^9, 3.577557471060462*^9}, {3.577557635877836*^9, 
   3.5775576509163094`*^9}, {3.577560327157194*^9, 3.577560330148835*^9}, {
   3.577613132750783*^9, 3.577613146274819*^9}, {3.577613182225691*^9, 
   3.5776131826268673`*^9}, {3.577613298822191*^9, 3.5776133277892923`*^9}, 
   3.766411555419292*^9, {3.766475464289435*^9, 3.76647556336788*^9}, {
   3.766475653050679*^9, 3.7664756543847237`*^9}, {3.7664763098999767`*^9, 
   3.766476334471272*^9}, {3.7664765161271677`*^9, 3.766476610887453*^9}, {
   3.766481296276263*^9, 3.766481305308367*^9}, {3.7664892809050922`*^9, 
   3.7664893169757013`*^9}, {3.766489379806837*^9, 3.766489400545659*^9}, {
   3.766489442948819*^9, 3.766489458994067*^9}, {3.766489626350815*^9, 
   3.766489683045149*^9}, {3.767002147189127*^9, 3.767002185262269*^9}, 
   3.767002301222909*^9, {3.767002450364579*^9, 3.767002502437335*^9}, 
   3.76700256594352*^9, {3.767005557082912*^9, 
   3.767005559737876*^9}},ExpressionUUID->"3535e81b-752a-41eb-8d6c-\
5a2765616221"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.76642018751884*^9, 
  3.766420187641074*^9}},ExpressionUUID->"ee67ed22-107a-4ebe-a7f6-\
04c47ace6f1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"Cos", "[", 
      RowBox[{"t", " ", "u"}], "]"}], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"t", " ", "s"}]], 
    SuperscriptBox["t", "n"]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", " ", 
      RowBox[{"-", "3"}]}], ",", 
     RowBox[{"n", "\[Rule]", " ", "5"}], ",", 
     RowBox[{"u", "\[Rule]", " ", "4"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.766420280259622*^9, 3.766420326955269*^9}, 
   3.766420362764645*^9, {3.766420404790105*^9, 
   3.766420407868649*^9}},ExpressionUUID->"5375eaa9-29e5-4f98-a962-\
d18624605c95"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "3"}], " ", "t"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"4", " ", "t"}], "]"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["\[ExponentialE]", "t"]}]]], "Output",
 CellChangeTimes->{{3.766420320956048*^9, 3.766420328315378*^9}, 
   3.766420363234661*^9, 3.766420408159725*^9, 
   3.778762538406168*^9},ExpressionUUID->"0b6be62c-f9c5-496a-95f0-\
39b1696f7949"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "2", "]"}], "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"tmp", "[", "1", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.766420192069483*^9, 3.766420226025847*^9}, {
  3.76642026022904*^9, 3.7664202684428577`*^9}, {3.766420336230138*^9, 
  3.7664203435014963`*^9}, {3.766420380573751*^9, 3.766420383861678*^9}, {
  3.766420465079979*^9, 
  3.766420467060072*^9}},ExpressionUUID->"112d5dd4-42a0-4517-8046-\
9940cc1f1b89"],

Cell[BoxData[
 RowBox[{"-", "0.0027078771509020955`"}]], "Output",
 CellChangeTimes->{{3.766420256297287*^9, 3.7664202740677013`*^9}, 
   3.766420352422937*^9, {3.766420387832802*^9, 3.7664204090815163`*^9}, 
   3.766420467786996*^9, 
   3.778762539578013*^9},ExpressionUUID->"be858cc4-f0e1-431f-9b53-\
9d98464ccc87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "3", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Cos", "[", 
        RowBox[{"t", " ", "u"}], "]"}], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"t", " ", "s"}]], 
      SuperscriptBox["t", "n"]}], "/.", "int"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "\[Rule]", " ", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"n", "\[Rule]", " ", "5"}], ",", 
      RowBox[{"u", "\[Rule]", " ", "4"}]}], "}"}]}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.766420415803656*^9, 
  3.766420471935185*^9}},ExpressionUUID->"8669972c-8f7e-4a48-be3e-\
e04da031dee5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0027078771509020942`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.7664204277664547`*^9, 3.7664204722395*^9}, 
   3.7787625403175287`*^9},ExpressionUUID->"25652ae7-7263-41da-b49e-\
baeb9a81f382"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"check", "=", 
  RowBox[{
   RowBox[{"tmp", "[", "2", "]"}], "-", 
   RowBox[{"tmp", "[", "3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.76642044870216*^9, 
  3.766420482148465*^9}},ExpressionUUID->"3ae6f9dd-09dc-4d91-bda3-\
5d99a83b5c96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.3010426069826053`*^-18"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.766420455213776*^9, 3.766420482404768*^9}, 
   3.778762541198806*^9},ExpressionUUID->"1a137db5-7f6c-4121-9542-\
05c94c64e9ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.766420510283269*^9, 
  3.7664205114474173`*^9}},ExpressionUUID->"087d02c4-a4a4-4933-8269-\
313d12917a0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"Sin", "[", 
      RowBox[{"t", " ", "u"}], "]"}], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"t", " ", "s"}]], 
    SuperscriptBox["t", "n"]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", " ", 
      RowBox[{"-", "3"}]}], ",", 
     RowBox[{"n", "\[Rule]", " ", "5"}], ",", 
     RowBox[{"u", "\[Rule]", " ", "4"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.766420280259622*^9, 3.766420326955269*^9}, 
   3.766420362764645*^9, {3.766420404790105*^9, 3.766420407868649*^9}, {
   3.76642052373632*^9, 
   3.7664205437257233`*^9}},ExpressionUUID->"3d8585e4-7f16-4a5c-97b3-\
2fedccd018d3"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "3"}], " ", "t"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"4", " ", "t"}], "]"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["\[ExponentialE]", "t"]}]]], "Output",
 CellChangeTimes->{{3.766420320956048*^9, 3.766420328315378*^9}, 
   3.766420363234661*^9, 3.766420408159725*^9, 3.766420545490399*^9, 
   3.7787625433636436`*^9},ExpressionUUID->"5c97ebca-6527-465d-96db-\
5620e6c9e5b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "2", "]"}], "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"tmp", "[", "1", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.766420192069483*^9, 3.766420226025847*^9}, {
  3.76642026022904*^9, 3.7664202684428577`*^9}, {3.766420336230138*^9, 
  3.7664203435014963`*^9}, {3.766420380573751*^9, 3.766420383861678*^9}, {
  3.766420465079979*^9, 
  3.766420467060072*^9}},ExpressionUUID->"b4bd9ac9-3069-42be-8bd9-\
6a9c90e6b14d"],

Cell[BoxData[
 RowBox[{"-", "0.004995814129893569`"}]], "Output",
 CellChangeTimes->{{3.766420256297287*^9, 3.7664202740677013`*^9}, 
   3.766420352422937*^9, {3.766420387832802*^9, 3.7664204090815163`*^9}, 
   3.766420467786996*^9, 3.7664205466485987`*^9, 
   3.778762544735874*^9},ExpressionUUID->"627e7c47-8f8a-4fe0-998b-\
d3a7b8c50d7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "3", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Sin", "[", 
        RowBox[{"t", " ", "u"}], "]"}], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"t", " ", "s"}]], 
      SuperscriptBox["t", "n"]}], "/.", "int"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "\[Rule]", " ", 
       RowBox[{"-", "3"}]}], ",", 
      RowBox[{"n", "\[Rule]", " ", "5"}], ",", 
      RowBox[{"u", "\[Rule]", " ", "4"}]}], "}"}]}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.766420415803656*^9, 3.766420471935185*^9}, {
  3.766420554499131*^9, 
  3.766420561622156*^9}},ExpressionUUID->"8021840b-86f1-4c08-879d-\
53c74aee21f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.004995814129893558`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.7664204277664547`*^9, 3.7664204722395*^9}, {
   3.766420547777207*^9, 3.7664205625759172`*^9}, 
   3.778762545586075*^9},ExpressionUUID->"4e11d348-c89d-45d6-b7a1-\
16f19db68a86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"check", "=", 
  RowBox[{
   RowBox[{"tmp", "[", "2", "]"}], "-", 
   RowBox[{"tmp", "[", "3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.76642044870216*^9, 
  3.766420482148465*^9}},ExpressionUUID->"b16e8d76-38cf-48b4-ae76-\
798fa89ea6c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.1275702593849246`*^-17"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.766420455213776*^9, 3.766420482404768*^9}, 
   3.766420564324863*^9, 
   3.778762546614068*^9},ExpressionUUID->"4425c040-4de8-4cb6-8f88-\
f08258d9a5c9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7664201885062513`*^9, 
  3.7664201888580513`*^9}},ExpressionUUID->"f0c0ceb7-4873-4dc1-871c-\
7a99a41bca3e"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptCapitalK] matrix and \[Kappa], \[Kappa]t vectors ", "Subsection",
 CellChangeTimes->{{3.7664834699066772`*^9, 
  3.7664834924558563`*^9}},ExpressionUUID->"a42b4e9d-574d-4787-8bf6-\
659d825aab9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalK]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"j", 
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}]}]], "2", "j", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"BesselJ", "[", 
          RowBox[{"i", ",", 
           RowBox[{"2", "g", " ", "t"}]}], "]"}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{"j", ",", 
           RowBox[{"2", "g", " ", "t"}]}], "]"}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
       FractionBox["1", "t"]}], "//", "treat"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.57755500725082*^9, 3.577555018489987*^9}, {
   3.577555053777796*^9, 3.5775550624812403`*^9}, {3.577555175675062*^9, 
   3.577555190149351*^9}, {3.577555264235648*^9, 3.5775552728244267`*^9}, {
   3.57755558509306*^9, 3.5775555937163343`*^9}, {3.577555700715979*^9, 
   3.577555702177473*^9}, {3.5775558726492577`*^9, 3.577555902180058*^9}, {
   3.577556308755624*^9, 3.577556310073798*^9}, 3.5775576645803757`*^9, 
   3.57755844134936*^9, {3.577559842494389*^9, 3.577559924017071*^9}, {
   3.57755997535921*^9, 3.577559975551052*^9}, {3.577560045448843*^9, 
   3.577560063246169*^9}, {3.5775602690443707`*^9, 3.5775602715595293`*^9}, {
   3.577561684167489*^9, 3.577561688855905*^9}, {3.577569831012966*^9, 
   3.577569837805523*^9}, {3.766416310800336*^9, 3.766416322813258*^9}, {
   3.7787614477948933`*^9, 
   3.778761448530415*^9}},ExpressionUUID->"f046f581-b07f-4763-b9af-\
45177594ebac"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.766473378906784*^9},ExpressionUUID->"ad6ac0f1-a047-4707-b8aa-\
60e1da9b25aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"fermionS", ",", "u_"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "/", "2"}]], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "j"]}], ")"}]}], 
           RowBox[{"4", " ", "j"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["g", 
             RowBox[{"x", "[", "u", "]"}]], ")"}], "j"]}], ")"}], "//", 
        "treat"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}], ",", "g", 
     ",", "FullSimplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]t", "[", 
    RowBox[{"fermionS", ",", "u_"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}], "/", "2"}]], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "j"]}], ")"}]}], 
           RowBox[{"4", " ", "j"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["g", 
             RowBox[{"x", "[", "u", "]"}]], ")"}], "j"]}], ")"}], "//", 
        "treat"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}], ",", "g", 
     ",", "FullSimplify"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.766473453609873*^9, 3.766473518163422*^9}, {
   3.7664735655387697`*^9, 3.766473624963565*^9}, {3.7664737890202627`*^9, 
   3.766473818734865*^9}, {3.7664739094472237`*^9, 3.766473909686377*^9}, {
   3.766474040527836*^9, 3.76647406735891*^9}, {3.766474234065428*^9, 
   3.766474315724207*^9}, {3.766474412053895*^9, 3.766474432044923*^9}, {
   3.766474587309856*^9, 3.766474709368306*^9}, 3.766474951460359*^9, {
   3.7664750589629803`*^9, 3.766475166869618*^9}, {3.7664752640071774`*^9, 
   3.766475286967298*^9}, {3.766475324945582*^9, 3.766475352752412*^9}, {
   3.766475383767109*^9, 3.766475447040186*^9}, {3.7664755964221907`*^9, 
   3.7664756200572577`*^9}, {3.766475859852508*^9, 3.7664758977813463`*^9}, 
   3.7664759305032387`*^9, {3.7664814483028507`*^9, 3.76648145909396*^9}, {
   3.766481787222278*^9, 3.766481977125058*^9}, {3.7664820605584307`*^9, 
   3.766482077873576*^9}, {3.766482536939959*^9, 3.7664825759490223`*^9}, {
   3.7664826094505796`*^9, 3.766482621660255*^9}, {3.766483036335383*^9, 
   3.766483042041806*^9}, 3.76649048832535*^9, {3.766491084429372*^9, 
   3.766491087242157*^9}, 3.7664969167387457`*^9, 3.766497180252928*^9, {
   3.7787614717160807`*^9, 
   3.778761546683477*^9}},ExpressionUUID->"9351bdc8-1987-4ffc-9a1a-\
ee15f4e3b4fb"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.766488818448209*^9},ExpressionUUID->"18e5d40c-5c6f-47cf-98be-\
ad6dde419b13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"general", ",", "u_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}], ")"}]}]], 
           RowBox[{"BesselJ", "[", 
            RowBox[{"j", ",", 
             RowBox[{"2", " ", "g", " ", "t"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"BesselJ", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", " ", "g", " ", "t"}]}], "]"}], "-", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"u", " ", "t"}], "]"}], " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"ft", "[", 
                RowBox[{"j", ",", "a"}], "]"}], "]"}]}]}], ")"}]}], "//", 
          "treat"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}], ",", "g",
        ",", "FullSimplify"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sign", "[", "a", "]"}], "b_"], "/;", 
         RowBox[{"EvenQ", "[", "b", "]"}]}], "\[RuleDelayed]", " ", "1"}], 
       ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sign", "[", "a", "]"}], "b_"], "/;", 
         RowBox[{"OddQ", "[", "b", "]"}]}], "\[RuleDelayed]", " ", 
        RowBox[{"Sign", "[", "a", "]"}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]t", "[", 
    RowBox[{"general", ",", "u_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"j", "+", "1"}]], 
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}], ")"}]}]], 
          RowBox[{"BesselJ", "[", 
           RowBox[{"j", ",", 
            RowBox[{"2", " ", "g", " ", "t"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"u", " ", "t"}], "]"}], " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"ft", "[", 
            RowBox[{
             RowBox[{"j", "+", "1"}], ",", "a"}], "]"}], "]"}]}], "//", 
         "treat"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}], ",", "g", 
      ",", "FullSimplify"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sign", "[", "a", "]"}], "b_"], "/;", 
        RowBox[{"EvenQ", "[", "b", "]"}]}], "\[RuleDelayed]", " ", "1"}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sign", "[", "a", "]"}], "b_"], "/;", 
        RowBox[{"OddQ", "[", "b", "]"}]}], "\[RuleDelayed]", " ", 
       RowBox[{"Sign", "[", "a", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.766488832191324*^9, 3.7664888389419413`*^9}, {
   3.7664888716549797`*^9, 3.7664889950083513`*^9}, 3.766489231106516*^9, {
   3.7664897319043713`*^9, 3.766489733448278*^9}, 3.766490475225873*^9, {
   3.76649106837218*^9, 3.766491073506619*^9}, {3.766491230524664*^9, 
   3.766491245956224*^9}, {3.7664913364326677`*^9, 3.766491382095682*^9}, 
   3.766496929299569*^9, 3.7664971705407124`*^9, {3.7664974406490107`*^9, 
   3.766497512089964*^9}, {3.7664976316494017`*^9, 3.766497649356041*^9}, {
   3.778761628070448*^9, 3.778761628231052*^9}, {3.778761672637657*^9, 
   3.7787616728540382`*^9}},ExpressionUUID->"a595d00b-be17-4f78-9ff6-\
b7ebc0771500"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.778761702064604*^9},ExpressionUUID->"f69d31e6-1f29-4726-bf60-\
ab3acacdb5e7"]
}, Closed]],

Cell[CellGroupData[{

Cell["M and Q matrices", "Subsection",
 CellChangeTimes->{{3.7664835301819973`*^9, 
  3.766483543566657*^9}},ExpressionUUID->"a19b5fe9-5682-4c78-8c86-\
56c467fd1691"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "power", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"power", "[", 
   RowBox[{"\[ScriptCapitalK]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"power", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "n"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalK]", ".", 
     RowBox[{"power", "[", 
      RowBox[{"\[ScriptCapitalK]", ",", 
       RowBox[{"n", "-", "1"}]}], "]"}]}], "//", 
    "treat"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"power", "[", 
     RowBox[{"\[ScriptCapitalK]_", ",", "0"}], "]"}], ":=", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"\[CapitalLambda]", "-", "1"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"power", "[", 
        RowBox[{"\[ScriptCapitalK]", ",", "n"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], "//", "treat"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"\[CapitalLambda]", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"DiagonalMatrix", "@", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "+", 
        RowBox[{"Range", "[", 
         RowBox[{"\[CapitalLambda]", "-", "1"}], "]"}]}]], 
      RowBox[{"Range", "[", 
       RowBox[{"\[CapitalLambda]", "-", "1"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QM", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Q", ".", "M"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["g", "k_"], "/;", 
         RowBox[{"k", ">", "\[CapitalLambda]"}]}], "\[Rule]", " ", "0"}], 
       "}"}]}], ")"}], "+", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"O", "[", "g", "]"}], 
       RowBox[{"\[CapitalLambda]", "+", "1"}]], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalLambda]", "-", "1"}], ",", 
        RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.577559620708618*^9, 3.577559672133415*^9}, {
  3.577561691084379*^9, 3.577561691228363*^9}, {3.5776128667269907`*^9, 
  3.577612867623795*^9}, {3.577613195797696*^9, 3.5776132013054533`*^9}, {
  3.766412137938607*^9, 3.766412161874486*^9}, {3.7664124405807*^9, 
  3.766412492485031*^9}, {3.766412963031354*^9, 3.766412974804576*^9}, {
  3.766413122365898*^9, 3.766413155374668*^9}, {3.766413412959697*^9, 
  3.766413449264324*^9}, {3.766413679937235*^9, 
  3.766413684563287*^9}},ExpressionUUID->"51a5a938-869f-4736-89c9-\
4ac1fb33179a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QM", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.766413373132306*^9, 3.766413390249946*^9}, {
  3.766413454193119*^9, 3.766413499727579*^9}, {3.766413617289258*^9, 
  3.766413691883093*^9}},ExpressionUUID->"c1679503-bbc1-4719-b337-\
70015f1d01b4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["g", "2"]}], "3"], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["g", "4"]}], "45"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "5"],
         SeriesData[$CellContext`g, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {
        1, 0, Rational[-1, 3] Pi^2, 0, Rational[11, 45] Pi^4}, 0, 5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"4", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          SuperscriptBox["g", "3"]}]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "5"],
         SeriesData[$CellContext`g, 0, {}, 3, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {(-4) Zeta[3]}, 3, 5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["g", "4"]}], "15"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "5"],
         SeriesData[$CellContext`g, 0, {}, 4, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {Rational[-1, 15] Pi^4}, 4, 5, 1],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"4", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          SuperscriptBox["g", "3"]}]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "5"],
         SeriesData[$CellContext`g, 0, {}, 3, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {(-4) Zeta[3]}, 3, 5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["g", "4"]}], "15"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "5"],
         SeriesData[$CellContext`g, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {-2, 0, 0, 0, Rational[2, 15] Pi^4}, 0, 
        5, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "g", "]"}], "5"],
       SeriesData[$CellContext`g, 0, {}, 5, 5, 1],
       Editable->False]},
     {
      InterpretationBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["g", "4"]}], "15"]}], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "5"],
         SeriesData[$CellContext`g, 0, {}, 4, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {Rational[-1, 15] Pi^4}, 4, 5, 1],
       Editable->False], 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "g", "]"}], "5"],
       SeriesData[$CellContext`g, 0, {}, 5, 5, 1],
       Editable->False], 
      InterpretationBox[
       RowBox[{"3", "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "g", "]"}], "5"],
         SeriesData[$CellContext`g, 0, {}, 0, 5, 1],
         Editable->False]}],
       SeriesData[$CellContext`g, 0, {3}, 0, 5, 1],
       Editable->False]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7664133779170113`*^9, 3.7664133908967323`*^9}, 
   3.766413457968871*^9, 3.766413500324135*^9, {3.766413648347348*^9, 
   3.76641366572724*^9}, 3.7664136987861853`*^9, 3.766413755055187*^9, 
   3.76641732953933*^9, 3.766417374644552*^9, 3.7787630266861773`*^9, 
   3.7787631045370607`*^9},ExpressionUUID->"688db752-ff88-4ffa-9f60-\
fc8f2819594f"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Effective particles", "Section",
 CellChangeTimes->{{3.766412106425199*^9, 3.766412117748683*^9}, {
  3.766991985212077*^9, 3.766992014772293*^9}, {3.766998935035562*^9, 
  3.766998939136207*^9}},ExpressionUUID->"1ebefa06-c071-40c2-b1cf-\
57ce0daf6a8e"],

Cell[CellGroupData[{

Cell["\[Kappa], \[Kappa]t vectors", "Subsection",
 CellChangeTimes->{{3.766998915457005*^9, 
  3.76699892980019*^9}},ExpressionUUID->"b67f0079-ae74-49ca-a192-\
7ed16eead35b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"effective", ",", "u_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"general", ",", "u"}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"fermionS", ",", 
        RowBox[{"u", "-", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Abs", "[", "a", "]"}], "-", "3"}], "2"], "+", "k"}], 
           ")"}]}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"n", "+", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"fermionS", ",", 
        RowBox[{"u", "-", 
         RowBox[{"I", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Abs", "[", "a", "]"}], "+", "1"}], "2"], "+", "k"}], 
           ")"}]}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.7669957226054287`*^9, 3.7669957422616*^9}, {
  3.7669965125704317`*^9, 3.766996652001445*^9}, {3.766996703660153*^9, 
  3.7669967377868853`*^9}, {3.766997001053673*^9, 3.766997003701338*^9}, {
  3.7787619145528297`*^9, 3.778761964714528*^9}, {3.778764502496848*^9, 
  3.778764502974269*^9}},ExpressionUUID->"ff4b2de1-8b8e-421d-b32a-\
41603d8b9c04"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]t", "[", 
    RowBox[{"effective", ",", "u_"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Kappa]t", "[", 
      RowBox[{"general", ",", "u"}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"\[Kappa]t", "[", 
        RowBox[{"fermionS", ",", 
         RowBox[{"u", "-", 
          RowBox[{"I", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"Abs", "[", "a", "]"}], "-", "3"}], "2"], "+", "k"}], 
            ")"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"n", "+", "2"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"\[Kappa]t", "[", 
        RowBox[{"fermionS", ",", 
         RowBox[{"u", "-", 
          RowBox[{"I", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"Abs", "[", "a", "]"}], "+", "1"}], "2"], "+", "k"}], 
            ")"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ")"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7669957226054287`*^9, 3.7669957422616*^9}, {
   3.7669965125704317`*^9, 3.766996652001445*^9}, {3.766996703660153*^9, 
   3.7669967377868853`*^9}, {3.766997001053673*^9, 3.766997003701338*^9}, {
   3.7669975399297953`*^9, 3.766997546482832*^9}, {3.766997589765027*^9, 
   3.7669976063792257`*^9}, {3.778761994789393*^9, 3.778762048321794*^9}, {
   3.778764626469541*^9, 3.7787646268892717`*^9}, 
   3.7787733796276693`*^9},ExpressionUUID->"dd869045-9c3a-4f8f-be98-\
a037a282d4f2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Energies and momenta", "Subsection",
 CellChangeTimes->{{3.766998961981929*^9, 
  3.7669989732949457`*^9}},ExpressionUUID->"76b3f82d-b792-462d-b6be-\
b1c9f176d46f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Momentum", "[", 
    RowBox[{"effective", ",", "u_"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "u"}], "-", 
        RowBox[{"4", " ", "g", " ", 
         RowBox[{"First", "[", 
          RowBox[{"QM", ".", 
           RowBox[{"\[Kappa]t", "[", 
            RowBox[{"effective", ",", "u"}], "]"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], ",",
      "g", ",", "FullSimplify"}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.777876039601684*^9, 3.777876057429888*^9}, 
   3.777876143543415*^9, {3.7778761759990187`*^9, 3.77787618624647*^9}, 
   3.7778762857208233`*^9, {3.778764990339645*^9, 
   3.77876499086763*^9}},ExpressionUUID->"ffa4f4ea-dbe2-4570-bf8e-\
106b277a8308"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", 
    RowBox[{"effective", ",", "u_"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "n"}], "+", "1", "+", 
        RowBox[{"Abs", "[", "a", "]"}], "+", 
        RowBox[{"4", " ", "g", " ", 
         RowBox[{"First", "[", 
          RowBox[{"QM", ".", 
           RowBox[{"\[Kappa]", "[", 
            RowBox[{"effective", ",", "u"}], "]"}]}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], ",",
      "g", ",", "FullSimplify"}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.777876039601684*^9, 3.777876057429888*^9}, 
   3.777876143543415*^9, {3.7778761759990187`*^9, 3.77787618624647*^9}, 
   3.7778762857208233`*^9, {3.777876349610024*^9, 3.7778764203398333`*^9}, {
   3.777877200797874*^9, 3.777877208476448*^9}, {3.7787650393410797`*^9, 
   3.778765039907957*^9}, {3.778765384091138*^9, 
   3.778765384275538*^9}},ExpressionUUID->"2e75c034-9969-449c-b80d-\
be3ce3bffbc9"]
}, Closed]],

Cell[CellGroupData[{

Cell["f (u) f (-u) factors", "Subsection",
 CellChangeTimes->{{3.7669997910570173`*^9, 
  3.76699982499017*^9}},ExpressionUUID->"d27aca7e-a27b-4e0b-9a37-\
9ccc6314ce6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"treatTest", "=", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "@", 
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], 
          "]"}]}]}], ",", "g"}], "]"}], "&"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.767001813165032*^9, 3.7670018262050533`*^9}, {
  3.767002243986459*^9, 
  3.76700224458652*^9}},ExpressionUUID->"c15692b7-a08a-46f2-a47d-\
9cedcadb573f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "u_"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "@", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "t"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", 
                RowBox[{"2", " ", "g", " ", "t"}]}], "]"}], "-", "1"}], ")"}], 
            FractionBox[
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", " ", "g", " ", "t"}]}], "]"}]}], "+", 
              FractionBox["1", "2"], "-", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"Abs", "[", "a", "]"}]}], ")"}], "2"], " ", "t"}],
                 "]"}], " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "I"}], " ", "u", " ", "t"}], "]"}]}]}], 
             RowBox[{
              RowBox[{"Exp", "[", "t", "]"}], "-", "1"}]]}], "//", "treat"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], 
        "]"}]}]}], ",", "g", ",", "FullSimplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ff", "[", 
    RowBox[{"a_", ",", "u_"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Expand", "@", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"a", ",", "u"}], "]"}], " ", 
          RowBox[{"f", "[", 
           RowBox[{"a", ",", 
            RowBox[{"-", "u"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], 
        "]"}]}]}], ",", "g", ",", "FullSimplify"}], "]"}]}], ";"}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.767001505418108*^9, 3.767001529401993*^9}, {
  3.767001589468279*^9, 3.767001691018694*^9}, {3.7670018342869387`*^9, 
  3.767001834894794*^9}, {3.7670022031928787`*^9, 3.76700221500106*^9}, {
  3.7670025262042513`*^9, 3.7670025434535*^9}, {3.767002584597034*^9, 
  3.767002585332501*^9}, {3.767002618029263*^9, 3.767002714670454*^9}, {
  3.767002752087203*^9, 3.767002823981415*^9}, {3.778765521562275*^9, 
  3.77876556022851*^9}, {3.778765602367384*^9, 3.7787656123273783`*^9}, {
  3.778765647092815*^9, 
  3.77876564751617*^9}},ExpressionUUID->"8c775bce-2054-483a-9b55-\
ade2e093afb7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "\[CapitalPhi]"], TraditionalForm]],ExpressionUUID->
  "588f1683-a676-49b8-a062-9684852de130"],
 " prefactor"
}], "Subsection",
 CellChangeTimes->{{3.7670058520122023`*^9, 
  3.767005886339295*^9}},ExpressionUUID->"506f713f-bad7-4a1f-81c2-\
6cbc3d96d995"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MM", "[", 
    RowBox[{"a_", ",", "u_"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"g", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "a"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"I", " ", "u"}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"Abs", "[", "a", "]"}], "+", "1"}], "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "I"}], " ", "u"}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"Abs", "[", "a", "]"}], "+", "1"}], "2"]}], "]"}], " ", 
        FractionBox[
         RowBox[{"xShifted", "[", 
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"Abs", "[", "a", "]"}]}], "2"], "]"}], 
         RowBox[{"xShifted", "[", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{"Abs", "[", "a", "]"}]}], "2"], "]"}]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"xShifted", "[", 
            FractionBox[
             RowBox[{"1", "-", 
              RowBox[{"Abs", "[", "a", "]"}]}], "2"], "]"}], " ", 
           RowBox[{"xShifted", "[", 
            FractionBox[
             RowBox[{"1", "+", 
              RowBox[{"Abs", "[", "a", "]"}]}], "2"], "]"}]}], "-", 
          SuperscriptBox["g", "2"]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"xShifted", "[", 
              FractionBox[
               RowBox[{"1", "-", 
                RowBox[{"Abs", "[", "a", "]"}]}], "2"], "]"}], "2"], "-", 
            SuperscriptBox["g", "2"]}]], 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"xShifted", "[", 
              FractionBox[
               RowBox[{"1", "+", 
                RowBox[{"Abs", "[", "a", "]"}]}], "2"], "]"}], "2"], "-", 
            SuperscriptBox["g", "2"]}]]}]]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"res", ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], 
           "]"}]}], ",", "g", ",", "FullSimplify"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7787659185825863`*^9, 3.778765928037575*^9}, {
  3.7787660339869757`*^9, 3.77876604287794*^9}, {3.7787661541665697`*^9, 
  3.77876616894897*^9}, {3.7787662472371683`*^9, 3.778766484730467*^9}, {
  3.7787668109176273`*^9, 
  3.778766893374064*^9}},ExpressionUUID->"991f1924-6614-4ddd-b582-\
03d2e3c36115"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["M", "\[CapitalPhi]"], "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r1_", ",", "r2_"}], "}"}], ",", "u_"}], "]"}], "=", 
    "Undefined"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["M", "\[CapitalPhi]"], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", "u_"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"factor", ",", "term", ",", "res"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"term", "=", 
       SuperscriptBox[
        RowBox[{"xShifted", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "l"}], "+", 
           RowBox[{"Abs", "[", "a", "]"}], "+", "1"}], "2"], "]"}], "2"]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"term", "=", 
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{"term", ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"g", ">", "0"}], "}"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"g", ",", "0", ",", 
            RowBox[{"\[CapitalLambda]", "/", "2"}]}], "}"}]}], "]"}]}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"factor", "=", 
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{"term", ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"g", ",", "0", ",", 
            RowBox[{"\[CapitalLambda]", "/", "2"}]}], "}"}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"g", ">", "0"}], "}"}]}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"factor", "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"n", "+", "1"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"Abs", "[", "a", "]"}], "+", "n", "+", "1"}], "]"}]}]], 
        "factor"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<factor = \>\"", ",", "factor"}], "]"}], ";"}], " ", 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"factor", " ", 
        RowBox[{"MM", "[", 
         RowBox[{"a", ",", "u"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{"res", ",", 
          RowBox[{"{", 
           RowBox[{"g", ",", "0", ",", 
            RowBox[{
             RowBox[{"\[CapitalLambda]", "/", "2"}], "+", "1"}]}], "}"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "\:0441\:0434\:0432\:0438\:0433\:0430\:0435\:043c", " ", 
         "\:043f\:0435\:0440\:0435\:043c\:0435\:043d\:043d\:0443\:044e", " ", 
         "\:0441\:0443\:043c\:043c\:0438\:0440\:043e\:0432\:0430\:043d\:0438\
\:044f", " ", "\:043d\:0430"}], " ", "+", 
        RowBox[{
        "1", " ", "\:0438", " ", 
         "\:043e\:0431\:0440\:0430\:0442\:043d\:043e"}]}], " ", "*)"}], " ", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"res", "/.", 
           RowBox[{"{", 
            RowBox[{"a", "\[Rule]", " ", 
             RowBox[{"a", "+", "1"}]}], "}"}]}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u", ">", "0"}], ",", 
             RowBox[{"a", ">", "0"}]}], "}"}]}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"a", "\[Rule]", " ", 
          RowBox[{"a", "-", "1"}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"Collect", "[", 
        RowBox[{"res", ",", "g", ",", "FullSimplify"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7670222375971727`*^9, 3.767022307102605*^9}, {
   3.767022523190393*^9, 3.767022553240979*^9}, {3.7670237701362553`*^9, 
   3.7670240422269707`*^9}, {3.767024077753643*^9, 3.7670241115845413`*^9}, {
   3.7670241521237164`*^9, 3.7670246554720383`*^9}, {3.7670248510600243`*^9, 
   3.7670248863668137`*^9}, {3.767024944550864*^9, 3.7670249519565077`*^9}, {
   3.767024996830143*^9, 3.76702505161255*^9}, {3.7670250828209133`*^9, 
   3.767025087725027*^9}, {3.7670251344293423`*^9, 3.767025141647895*^9}, {
   3.767025190369731*^9, 3.767025244760098*^9}, {3.767025407105977*^9, 
   3.767025506768772*^9}, {3.767025541668312*^9, 3.7670255726655893`*^9}, {
   3.767025608433804*^9, 3.767025608696931*^9}, {3.767025649241996*^9, 
   3.767025667497919*^9}, {3.767025835312067*^9, 3.7670258786851387`*^9}, {
   3.767026014559827*^9, 3.7670260307599707`*^9}, 3.76702612783464*^9, {
   3.767026160278019*^9, 3.767026249248118*^9}, {3.767026410287662*^9, 
   3.767026420885721*^9}, {3.7670267191534233`*^9, 3.767026722434922*^9}, {
   3.7670267682229548`*^9, 3.767026788411008*^9}, {3.7670270386027*^9, 
   3.767027048258162*^9}, {3.767028553861277*^9, 3.7670285855779667`*^9}, 
   3.778766972041007*^9, {3.7787670058843*^9, 3.778767078526342*^9}, {
   3.7787671244170017`*^9, 3.778767189094524*^9}, {3.7787672214398813`*^9, 
   3.778767227319775*^9}},ExpressionUUID->"9ecfd5af-61fb-49d3-a373-\
47225b5d8dc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NMHV 1-loop integrand", "Subsection",
 CellChangeTimes->{{3.767027711615583*^9, 
  3.7670277507646914`*^9}},ExpressionUUID->"30ccb42e-f8e7-4752-b481-\
57dfc6e1822b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"exp\[CapitalPhi]", "[", "u_", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{
              RowBox[{"\[Kappa]", "[", 
               RowBox[{"effective", ",", "u"}], "]"}], ".", "QM", ".", 
              RowBox[{"\[Kappa]", "[", 
               RowBox[{"effective", ",", "u"}], "]"}]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              RowBox[{"\[Kappa]t", "[", 
               RowBox[{"effective", ",", "u"}], "]"}], ".", "QM", ".", 
              RowBox[{"\[Kappa]t", "[", 
               RowBox[{"effective", ",", "u"}], "]"}]}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"g", ",", "0", ",", 
            RowBox[{"\[CapitalLambda]", "/", "2"}]}], "}"}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"a", ">", "0"}], "}"}]}]}], "]"}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"a", ">", "0"}], "}"}]}]}], "]"}], ",", "g", ",", 
     "FullSimplify"}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.767028047814229*^9, 3.7670282518981857`*^9}, {
  3.767028302003697*^9, 3.767028322642902*^9}, {3.7670284623819942`*^9, 
  3.7670285225253353`*^9}},ExpressionUUID->"dbcb720d-cf3a-4df2-a648-\
f9fa2fe33821"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NMHVintegrand", "[", 
    RowBox[{"1", ",", "u_"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"res", "=", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Tau]"}], " ", 
            RowBox[{"Energy", "[", 
             RowBox[{"effective", ",", "u"}], "]"}]}], "+", 
           RowBox[{"I", " ", "\[Sigma]", " ", 
            RowBox[{"Momentum", "[", 
             RowBox[{"effective", ",", "u"}], "]"}]}], "+", 
           RowBox[{"I", " ", "a", " ", "\[Phi]"}]}], "]"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"a", ">", "0"}], "}"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "  ", "=", " ", 
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{"res", ",", 
          RowBox[{"{", 
           RowBox[{"g", ",", "0", ",", 
            RowBox[{"\[CapitalLambda]", "/", "2"}]}], "}"}]}], "]"}]}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"res", " ", 
        RowBox[{"exp\[CapitalPhi]", "[", "u", "]"}], 
        FractionBox["1", 
         RowBox[{"g", " ", 
          RowBox[{"ff", "[", 
           RowBox[{"a", ",", "u"}], "]"}]}]]}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"res", "=", 
       RowBox[{"res", " ", 
        RowBox[{
         SubscriptBox["M", "\[CapitalPhi]"], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", "u"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"res", "  ", "=", " ", 
       RowBox[{
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{"res", ",", 
           RowBox[{"{", 
            RowBox[{"g", ",", "0", ",", 
             RowBox[{"\[CapitalLambda]", "/", "2"}]}], "}"}]}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Abs", "[", "a", "]"}], "\[Rule]", " ", "a"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"Collect", "[", 
        RowBox[{"res", ",", "g", ",", "Simplify"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "res"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.767027931157362*^9, 3.767027977679295*^9}, {
  3.767028012727449*^9, 3.767028059501478*^9}, {3.76702883727071*^9, 
  3.767029091357397*^9}, {3.767029147747267*^9, 3.767029215588716*^9}, {
  3.767029254836143*^9, 3.7670292675351667`*^9}, {3.767029312613933*^9, 
  3.767029313161461*^9}, {3.767029658269058*^9, 3.767029660954899*^9}, {
  3.767030325386778*^9, 3.767030334465644*^9}, {3.778767484761896*^9, 
  3.778767537209848*^9}, {3.778767779950768*^9, 
  3.778767785670685*^9}},ExpressionUUID->"c50fcfff-9ec8-48e8-bd19-\
3c0df38684c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res1loop", "=", 
  RowBox[{"NMHVintegrand", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.767028956467827*^9, 3.767028982305793*^9}, {
  3.7670293538447227`*^9, 3.7670293554454737`*^9}, {3.778767767870042*^9, 
  3.778767790552845*^9}, {3.778773279322887*^9, 
  3.778773283644127*^9}},ExpressionUUID->"42dd81bf-1d9b-48b1-9c0b-\
f4e262ab2a4f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", "a", "+", "n"}]], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "u", " ", "\[Sigma]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "a", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Tau]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Phi]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       FractionBox["a", "2"], "+", "n", "+", 
       RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a", "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "n"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "a", "+", "n"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "a", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}]}]], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"a", "+", "n"}]], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "u", " ", "\[Sigma]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "a", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Tau]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Phi]"}]}]], " ", 
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["a", "2"], "+", "n", "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a", "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a", "-", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
               "]"}], "+", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
               "]"}]}], ")"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"HarmonicNumber", "[", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 FractionBox["a", "2"], "+", "n", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "+", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "a", "-", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
               "]"}], "+", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "a", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
               "]"}]}], ")"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Sigma]", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                FractionBox["a", "2"], "+", "n", "+", 
                RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "a", "-", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
               "]"}]}], "+", 
             RowBox[{"\[Tau]", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a", "-", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
               "]"}]}], "+", 
             RowBox[{"\[Tau]", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
               "]"}]}], "-", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "a", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
               "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a", "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "a", "-", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}]}], 
            "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "a", "+", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}]}], 
            "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a", "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "a", "+", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "-", 
            
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[ImaginaryI]", "-", 
                   RowBox[{"2", " ", "u"}]}], ")"}], "2"]}], ")"}], "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                FractionBox["a", "2"], "+", "n", "+", 
                RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[ImaginaryI]", "-", 
                   RowBox[{"2", " ", "u"}]}], ")"}], "2"]}], ")"}], "2"], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "a", "+", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}]}], 
              "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "a", "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], "2"], 
          " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a"}], ")"}]}], "+", 
             RowBox[{"2", " ", "u"}]}], ")"}], "3"]}], ")"}]}]}], ")"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "a", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "a", "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.7670289829844933`*^9, 3.767029049182602*^9, {3.7670291561299458`*^9, 
   3.7670291709769897`*^9}, 3.767029218284223*^9, 3.767029316425234*^9, 
   3.767029356200717*^9, 3.767029665784391*^9, 3.767030338082255*^9, 
   3.767030482052691*^9, 3.767335122181273*^9, 3.7787675708889513`*^9, 
   3.778767791055533*^9, 
   3.7787735635270863`*^9},ExpressionUUID->"4ef89851-7e68-4625-b7ad-\
363b30f5e01e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LOres", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"res1loop", ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.767030441118267*^9, 3.767030457259057*^9}, {
   3.7670306712864313`*^9, 3.767030688285594*^9}, {3.767030728345449*^9, 
   3.7670307297082567`*^9}, 3.7787675778898983`*^9, {3.778773311851656*^9, 
   3.7787733226905518`*^9}},ExpressionUUID->"f119484f-c792-4635-8f93-\
844a26294738"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "+", "a", "+", "n"}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "u", " ", "\[Sigma]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "a", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Tau]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Phi]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", 
      FractionBox["a", "2"], "+", "n", "+", 
      RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "a", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "a", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "a", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
    "]"}]}]]], "Output",
 CellChangeTimes->{{3.7670304489481773`*^9, 3.7670304833186083`*^9}, {
   3.767030681067183*^9, 3.767030689178032*^9}, 3.767030730363098*^9, 
   3.767335130445051*^9, 3.778767579661621*^9, 3.7787677943825493`*^9, 
   3.778773567486723*^9},ExpressionUUID->"0453fea6-b5c2-4081-a2d7-\
b002488e501c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CordovaRes", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "+", "a", "+", "n"}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "u", " ", "\[Sigma]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "a", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Tau]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Phi]"}]}]], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"a", "/", "2"}], "-", 
       RowBox[{"I", " ", "u"}], "-", 
       RowBox[{"1", "/", "2"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"a", "/", "2"}], "+", 
       RowBox[{"I", " ", "u"}], "+", 
       RowBox[{"3", "/", "2"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"a", "+", "1", "+", "n"}], "]"}]}]], 
   RowBox[{
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "u"}], "+", "1", "+", 
       RowBox[{"a", "/", "2"}], "+", 
       RowBox[{"1", "/", "2"}]}], ",", "n"}], "]"}], "^", "2"}]}]}]], "Input",\

 CellChangeTimes->{{3.767030577379999*^9, 3.767030581164119*^9}, {
  3.767030803273031*^9, 
  3.767030895161428*^9}},ExpressionUUID->"710216a9-9f31-4938-8c9d-\
270111a82ad8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "+", "a", "+", "n"}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "u", " ", "\[Sigma]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "a", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Tau]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Phi]"}]}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     FractionBox["a", "2"], "-", 
     RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", 
     FractionBox["a", "2"], "+", 
     RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{
       FractionBox["3", "2"], "+", 
       FractionBox["a", "2"], "+", 
       RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "n"}], "]"}], "2"]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "a", "+", "n"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.767030895582159*^9, 3.7673351323614407`*^9, 
  3.778767582198781*^9, 3.77876779553244*^9, 
  3.778773568544579*^9},ExpressionUUID->"84fc16a5-1170-4190-999d-\
1c4942b14b3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"check", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"XX", "[", "1", "]"}], " ", "LOres"}], "-", 
    RowBox[{
     RowBox[{"XX", "[", "2", "]"}], " ", "CordovaRes"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.767030902443808*^9, 3.767030942936821*^9}, {
  3.77877360680165*^9, 
  3.7787736119684277`*^9}},ExpressionUUID->"9a291f02-5237-4625-90e3-\
54a9147ef2d1"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "+", "a", "+", "n"}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "u", " ", "\[Sigma]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "a", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Tau]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Phi]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", 
      FractionBox["a", "2"], "+", "n", "+", 
      RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "a", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"XX", "[", "1", "]"}], "-", 
     RowBox[{"XX", "[", "2", "]"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "a", "+", "n"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "a", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
    "]"}]}]]], "Output",
 CellChangeTimes->{{3.767030925476787*^9, 3.767030944331593*^9}, 
   3.767335133921246*^9, 3.778767584878552*^9, 3.778767796969997*^9, 
   3.778773573174856*^9, 
   3.778773613738798*^9},ExpressionUUID->"69a2620b-a95f-41ec-8ff8-\
632e2e3f21aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"check", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"XX", "[", "a_", "]"}], "\[RuleDelayed]", " ", "1"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.767030948632112*^9, 
  3.767030958041511*^9}},ExpressionUUID->"8c558a16-c68e-4ddd-87fc-\
cf8ad64f038e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.767030958553555*^9, 3.767335136225588*^9, 
  3.778767586434664*^9, 3.778767798437549*^9, 
  3.778773615401087*^9},ExpressionUUID->"7f87fd37-d3e5-4a1e-8167-\
494e97995529"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.767030959663927*^9, 
  3.767030959799581*^9}},ExpressionUUID->"9590f144-a008-4adf-af91-\
865f27ef64af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NLOfactor", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"res1loop", "/", "LOres"}], ",", "g", ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.767030980296541*^9, 3.7670309837760267`*^9}, {
   3.767031040456657*^9, 3.767031088482032*^9}, {3.7670311186832867`*^9, 
   3.767031121321825*^9}, 3.7787676028593473`*^9, {3.778773621185686*^9, 
   3.778773636534665*^9}},ExpressionUUID->"7f7c5f6c-b118-4925-a241-\
f60fa68b1909"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   SuperscriptBox["g", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], 
         "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
          "]"}]}], ")"}], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox["a", "2"], "+", "n", "+", 
            RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "a", "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], 
         "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "a", "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
          "]"}]}], ")"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Sigma]", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           FractionBox["a", "2"], "+", "n", "+", 
           RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "a", "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
          "]"}]}], "+", 
        RowBox[{"\[Tau]", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
          "]"}]}], "+", 
        RowBox[{"\[Tau]", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
          "]"}]}], "-", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "a", "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
          "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "-", 
        RowBox[{"3", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a", "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}]}], 
          "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a", "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}]}], 
          "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "a", "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "a", "+", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "-", 
                 RowBox[{"2", " ", "u"}]}], ")"}], "2"]}], ")"}], "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              FractionBox["a", "2"], "+", "n", "+", 
              RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", "-", 
                 RowBox[{"2", " ", "u"}]}], ")"}], "2"]}], ")"}], "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "a", "+", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}]}], 
            "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "a", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}], "2"], " ", 
        
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}]}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], "3"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a", "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}]}],
        ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.767031042962833*^9, 3.76703106222972*^9}, {
   3.767031101799827*^9, 3.767031121918503*^9}, 3.767335142192123*^9, 
   3.7673353866086903`*^9, 3.778767624259622*^9, 3.778767801507061*^9, 
   3.778773637293869*^9},ExpressionUUID->"e0116077-1b50-4319-81f6-\
9a0a9443e669"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"term", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"NLOfactor", ",", "\[Sigma]"}], "]"}], "]"}], 
   "\[Sigma]"}]}]], "Input",
 CellChangeTimes->{{3.7670316905643177`*^9, 3.767031721449999*^9}, 
   3.767034354424732*^9, {3.778773642874753*^9, 
   3.7787736550790987`*^9}},ExpressionUUID->"ad0e9dbe-5f75-490e-be33-\
ea978d6d867b"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["g", "2"], " ", "\[Sigma]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"HarmonicNumber", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["a", "2"], "+", "n", "+", 
       RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "+", 
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "a", "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], "+", 
    
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "a", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.778773656192029*^9},ExpressionUUID->"462e2190-44ac-44ed-adef-\
18fb82ce085f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"term", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"NLOfactor", ",", "\[Tau]"}], "]"}], "]"}], 
   "\[Tau]"}]}]], "Input",
 CellChangeTimes->{{3.767031723811458*^9, 3.7670317628794613`*^9}, 
   3.767034357635099*^9, {3.778773662517811*^9, 
   3.77877368390425*^9}},ExpressionUUID->"7a84afea-d36d-462f-a2af-\
aeb0ab281a37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SuperscriptBox["g", "2"], " ", "\[Tau]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a", "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], "+", 
    
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.7670317653270407`*^9, 3.767034362821347*^9, 
  3.767335388256179*^9, 3.778767627431593*^9, 3.778767805893099*^9, 
  3.778773685189518*^9},ExpressionUUID->"d526f6f4-616a-43ac-9de7-\
6fe1978493a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"term", "[", "3", "]"}], "=", 
  RowBox[{"Apart", "[", 
   RowBox[{
    RowBox[{"ExpandAll", "[", 
     RowBox[{
      RowBox[{"Apart", "[", 
       RowBox[{
        RowBox[{"Plus", "@@", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{"List", "@@", 
           RowBox[{"Expand", "[", 
            RowBox[{"NLOfactor", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Sigma]", "\[Rule]", " ", "0"}], ",", 
               RowBox[{"\[Tau]", "\[Rule]", " ", "0"}]}], "}"}]}], "]"}]}], 
          "]"}]}], ",", "u"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"n_", ",", "z_"}], "]"}], "/;", 
         RowBox[{"n", ">", "0"}]}], "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}], " ", 
         RowBox[{"n", "!"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Zeta", "[", 
            RowBox[{"n", "+", "1"}], "]"}], "-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"z", "-", "1"}], ",", 
             RowBox[{"n", "+", "1"}]}], "]"}]}], ")"}]}]}], "}"}]}], "]"}], 
    ",", "u"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.76703177767098*^9, 3.767031822311584*^9}, {
  3.767031854643054*^9, 3.7670318767622843`*^9}, {3.767032213007319*^9, 
  3.76703221892529*^9}, {3.76703301942168*^9, 3.7670330300779533`*^9}, {
  3.767033878170144*^9, 3.767033930330009*^9}, {3.7670340566740007`*^9, 
  3.767034065915553*^9}, {3.7670341029409723`*^9, 3.767034128602124*^9}, {
  3.767034271639518*^9, 3.767034275612792*^9}, {3.778773695979148*^9, 
  3.778773699624345*^9}},ExpressionUUID->"92eb1eef-06c1-492e-a28a-\
453babe1f44e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["g", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
       RowBox[{"2", " ", "u"}]}], ")"}], "2"]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", "2"]}], 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
      RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["g", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
      RowBox[{"2", " ", "u"}]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", "2"]}], 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
      RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", 
         FractionBox["a", "2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["a", "2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["a", "2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["a", "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["a", "2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", 
        FractionBox["a", "2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["a", "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["a", "2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", 
        FractionBox["a", "2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["a", "2"], "+", "n", "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["a", "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["a", "2"], "+", "n", "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["a", "2"], "+", "n", "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["a", "2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["a", "2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["a", "2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["a", "2"], "+", "n", "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.767031792415637*^9, 3.767031824483025*^9}, 
   3.7670318636464252`*^9, {3.767032209872332*^9, 3.767032220769979*^9}, 
   3.767033034527508*^9, {3.7670339149246683`*^9, 3.767033932645936*^9}, 
   3.7670340691006117`*^9, {3.7670341063667192`*^9, 3.767034119081297*^9}, {
   3.7670342677377234`*^9, 3.7670342780826*^9}, 3.7670343666985188`*^9, 
   3.767335390771199*^9, 3.778767630924376*^9, 3.7787678086243*^9, 
   3.7787737019151583`*^9},ExpressionUUID->"79e737bb-6ba6-4142-bbd0-\
a36a31509a54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NLOfactor", "=", 
  RowBox[{
   RowBox[{"term", "[", "1", "]"}], "+", 
   RowBox[{"term", "[", "2", "]"}], "+", 
   RowBox[{"term", "[", "3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.767034282748808*^9, 3.767034293348971*^9}, {
  3.778773717980547*^9, 
  3.778773718457367*^9}},ExpressionUUID->"4586530a-d058-4147-af55-\
3fe6112c4a02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["g", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
       RowBox[{"2", " ", "u"}]}], ")"}], "2"]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", "2"]}], 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
      RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["g", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
      RowBox[{"2", " ", "u"}]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["g", "2"]}], 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
      RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["g", "2"], " ", "\[Tau]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"HarmonicNumber", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a", "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], "+", 
     RowBox[{"HarmonicNumber", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a", "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}]}], 
    ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["g", "2"], " ", "\[Sigma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["a", "2"], "+", "n", "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "+", 
     RowBox[{"HarmonicNumber", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "a", "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], "+", 
     RowBox[{"HarmonicNumber", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "a", "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}]}], 
    ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", 
         FractionBox["a", "2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["a", "2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["a", "2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["a", "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["a", "2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", 
        FractionBox["a", "2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["a", "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["a", "2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "2"]}], "+", 
        FractionBox["a", "2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["a", "2"], "+", "n", "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["a", "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["a", "2"], "+", "n", "+", 
        RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["a", "2"], "+", "n", "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["a", "2"], "-", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["a", "2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["a", "2"], "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["a", "2"], "+", "n", "+", 
         RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.767034294071492*^9, 3.767034368732986*^9, 
  3.767335391128859*^9, 3.7787676356274233`*^9, 3.778767810402892*^9, 
  3.7787737192993717`*^9},ExpressionUUID->"d9893fa4-1669-4294-a991-\
2de5017dba39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NLOfactor", "/.", 
  RowBox[{"{", 
   RowBox[{"g", "\[Rule]", " ", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.767035260745562*^9, 3.7670352649802313`*^9}, {
  3.778773724288722*^9, 
  3.778773727231536*^9}},ExpressionUUID->"37bbe969-3728-4c2b-8d02-\
a9637097b189"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.7670352658758497`*^9, 3.767335392920418*^9, 
  3.778767638838291*^9, 3.778767814422431*^9, 
  3.778773727873055*^9},ExpressionUUID->"cf687e93-38e4-4b57-a3bd-\
bdcd868fbed8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res1loop", "=", 
  RowBox[{"LOres", " ", "NLOfactor"}]}]], "Input",
 CellChangeTimes->{{3.767335398219536*^9, 3.76733541440939*^9}, {
  3.778773732761568*^9, 
  3.7787737418151913`*^9}},ExpressionUUID->"73acd6a6-4b2e-4f51-9bf8-\
bcbd22c94cc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "+", "a", "+", "n"}]], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "u", " ", "\[Sigma]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "a", "+", 
         RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Tau]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Phi]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       FractionBox["a", "2"], "+", "n", "+", 
       RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "a", "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], " ", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["g", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], "2"]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["g", "2"]}], 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["g", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["g", "2"]}], 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "a"}], "+", 
          RowBox[{"2", " ", "u"}]}], ")"}]}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["g", "2"], " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], 
         "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
          "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["g", "2"], " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox["a", "2"], "+", "n", "+", 
            RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "a", "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}], 
         "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "a", "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], 
          "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             FractionBox["a", "2"], "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", 
             FractionBox["a", "2"], "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            FractionBox["a", "2"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            FractionBox["a", "2"], "+", 
            RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", 
             FractionBox["a", "2"], "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "2"]}], "+", 
            FractionBox["a", "2"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox["a", "2"], "+", 
            RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["g", "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             FractionBox["a", "2"], "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["g", "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "2"]}], "+", 
            FractionBox["a", "2"], "-", 
            RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox["a", "2"], "+", "n", "+", 
            RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["g", "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox["a", "2"], "+", 
            RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox["a", "2"], "+", "n", "+", 
            RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["g", "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             FractionBox["a", "2"], "+", "n", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["g", "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", 
             FractionBox["a", "2"], "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}], "+", 
         
         RowBox[{"2", " ", 
          SuperscriptBox["g", "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", 
             FractionBox["a", "2"], "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}], "-", 
         
         RowBox[{"4", " ", 
          SuperscriptBox["g", "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", 
             FractionBox["a", "2"], "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}], "+", 
         
         RowBox[{"4", " ", 
          SuperscriptBox["g", "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", 
             FractionBox["a", "2"], "+", "n", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}], ",", "2"}], "]"}]}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "n"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "a", "+", "n"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "a", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}]}], ")"}]}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.7673354150118113`*^9, 3.7787676447633963`*^9, 
  3.7787678164903584`*^9, 
  3.7787737424170218`*^9},ExpressionUUID->"9a3dad93-3e22-4914-bc0f-\
b4cbb9d1e7dd"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7670304314281387`*^9, 
  3.767030433474579*^9}},ExpressionUUID->"9aaf0bbc-56c0-4d4d-9f40-\
370a4c563532"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1117, 818},
WindowMargins->{{Automatic, 532}, {Automatic, 111}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 154, 3, 65, "Section", "ExpressionUUID" -> \
"120a7c11-4531-41a9-8519-dfa53697cb24"],
Cell[737, 27, 347, 9, 36, "Input", "ExpressionUUID" -> \
"2d887f9e-84dc-44be-8f9c-b6efba2c631f"],
Cell[1087, 38, 627, 12, 50, "Input", "ExpressionUUID" -> \
"60b29a49-8a2a-4922-bb51-03a244c80a30",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[1751, 55, 317, 5, 65, "Section", "ExpressionUUID" -> \
"86f38713-d2c2-4d84-8055-d7e85a72a258"],
Cell[CellGroupData[{
Cell[2093, 64, 153, 3, 44, "Subsection", "ExpressionUUID" -> \
"d93a47e4-158d-43b9-a56f-154ca8d2fd6b"],
Cell[2249, 69, 224, 5, 32, "Input", "ExpressionUUID" -> \
"7ddb3c81-da04-4f6f-96ec-25b93fe2f646"],
Cell[2476, 76, 1777, 50, 141, "Input", "ExpressionUUID" -> \
"74ca4f3b-5c22-4dee-9c39-687c6df29bd6",
 InitializationCell->True],
Cell[4256, 128, 208, 4, 77, "Input", "ExpressionUUID" -> \
"915a602d-4237-4afe-ba1b-f14d1a1c5c50"]
}, Closed]],
Cell[CellGroupData[{
Cell[4501, 137, 159, 3, 37, "Subsection", "ExpressionUUID" -> \
"2dce0bf8-f801-4033-9a91-95513011ce40"],
Cell[4663, 142, 14023, 383, 687, "Input", "ExpressionUUID" -> \
"3535e81b-752a-41eb-8d6c-5a2765616221",
 InitializationCell->True],
Cell[18689, 527, 205, 4, 77, "Input", "ExpressionUUID" -> \
"ee67ed22-107a-4ebe-a7f6-04c47ace6f1a"],
Cell[CellGroupData[{
Cell[18919, 535, 761, 22, 52, "Input", "ExpressionUUID" -> \
"5375eaa9-29e5-4f98-a962-d18624605c95"],
Cell[19683, 559, 525, 15, 58, "Output", "ExpressionUUID" -> \
"0b6be62c-f9c5-496a-95f0-39b1696f7949"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20245, 579, 562, 13, 34, "Input", "ExpressionUUID" -> \
"112d5dd4-42a0-4517-8046-9940cc1f1b89"],
Cell[20810, 594, 317, 6, 32, "Output", "ExpressionUUID" -> \
"be858cc4-f0e1-431f-9b53-9d98464ccc87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21164, 605, 765, 23, 52, "Input", "ExpressionUUID" -> \
"8669972c-8f7e-4a48-be3e-e04da031dee5"],
Cell[21932, 630, 277, 6, 32, "Output", "ExpressionUUID" -> \
"25652ae7-7263-41da-b49e-baeb9a81f382"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22246, 641, 263, 7, 32, "Input", "ExpressionUUID" -> \
"3ae6f9dd-09dc-4d91-bda3-5d99a83b5c96"],
Cell[22512, 650, 277, 6, 34, "Output", "ExpressionUUID" -> \
"1a137db5-7f6c-4121-9542-05c94c64e9ce"]
}, Open  ]],
Cell[22804, 659, 208, 4, 77, "Input", "ExpressionUUID" -> \
"087d02c4-a4a4-4933-8269-313d12917a0e"],
Cell[CellGroupData[{
Cell[23037, 667, 812, 23, 53, "Input", "ExpressionUUID" -> \
"3d8585e4-7f16-4a5c-97b3-2fedccd018d3"],
Cell[23852, 692, 549, 15, 58, "Output", "ExpressionUUID" -> \
"5c97ebca-6527-465d-96db-5620e6c9e5b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24438, 712, 562, 13, 34, "Input", "ExpressionUUID" -> \
"b4bd9ac9-3069-42be-8bd9-6a9c90e6b14d"],
Cell[25003, 727, 340, 6, 32, "Output", "ExpressionUUID" -> \
"627e7c47-8f8a-4fe0-998b-d3a7b8c50d7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25380, 738, 814, 24, 53, "Input", "ExpressionUUID" -> \
"8021840b-86f1-4c08-879d-53c74aee21f9"],
Cell[26197, 764, 326, 7, 32, "Output", "ExpressionUUID" -> \
"4e11d348-c89d-45d6-b7a1-16f19db68a86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26560, 776, 263, 7, 32, "Input", "ExpressionUUID" -> \
"b16e8d76-38cf-48b4-ae76-798fa89ea6c7"],
Cell[26826, 785, 303, 7, 34, "Output", "ExpressionUUID" -> \
"4425c040-4de8-4cb6-8f88-f08258d9a5c9"]
}, Open  ]],
Cell[27144, 795, 236, 5, 99, "Input", "ExpressionUUID" -> \
"f0c0ceb7-4873-4dc1-871c-7a99a41bca3e"]
}, Closed]],
Cell[CellGroupData[{
Cell[27417, 805, 209, 3, 36, "Subsection", "ExpressionUUID" -> \
"cc9070f5-c7bf-4d4f-bc21-ffb8cde8a585"],
Cell[27629, 810, 1899, 45, 68, "Input", "ExpressionUUID" -> \
"f046f581-b07f-4763-b9af-45177594ebac",
 InitializationCell->True],
Cell[29531, 857, 147, 3, 55, "Input", "ExpressionUUID" -> \
"ad6ac0f1-a047-4707-b8aa-60e1da9b25aa"],
Cell[29681, 862, 3437, 86, 135, "Input", "ExpressionUUID" -> \
"9351bdc8-1987-4ffc-9a1a-ee15f4e3b4fb",
 InitializationCell->True],
Cell[33121, 950, 147, 3, 55, "Input", "ExpressionUUID" -> \
"18e5d40c-5c6f-47cf-98be-ad6dde419b13"],
Cell[33271, 955, 4091, 110, 284, "Input", "ExpressionUUID" -> \
"a595d00b-be17-4f78-9ff6-b7ebc0771500",
 InitializationCell->True],
Cell[37365, 1067, 147, 3, 55, "Input", "ExpressionUUID" -> \
"97d81c67-a615-49d0-a57d-feef4b0c76a3"]
}, Closed]],
Cell[CellGroupData[{
Cell[37549, 1075, 166, 3, 36, "Subsection", "ExpressionUUID" -> \
"905dff5c-9d0a-43da-aa45-4f52d0b3f137"],
Cell[37718, 1080, 3074, 88, 202, "Input", "ExpressionUUID" -> \
"51a5a938-869f-4736-89c9-4ac1fb33179a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[40817, 1172, 281, 5, 32, "Input", "ExpressionUUID" -> \
"c1679503-bbc1-4719-b337-70015f1d01b4"],
Cell[41101, 1179, 4635, 130, 128, "Output", "ExpressionUUID" -> \
"688db752-ff88-4ffa-9f60-fc8f2819594f"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45797, 1316, 259, 4, 65, "Section", "ExpressionUUID" -> \
"c7486d3d-9de9-4ab2-9cc5-e7111b8db4a8"],
Cell[CellGroupData[{
Cell[46081, 1324, 174, 3, 44, "Subsection", "ExpressionUUID" -> \
"be73ca81-94a3-40a8-b8e8-10debff28796"],
Cell[46258, 1329, 1545, 44, 110, "Input", "ExpressionUUID" -> \
"ff4b2de1-8b8e-421d-b32a-41603d8b9c04",
 InitializationCell->True],
Cell[47806, 1375, 1738, 47, 133, "Input", "ExpressionUUID" -> \
"dd869045-9c3a-4f8f-be98-a037a282d4f2",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[49581, 1427, 170, 3, 37, "Subsection", "ExpressionUUID" -> \
"72cb95f5-096e-4b8e-ace5-d7fb27332ffe"],
Cell[49754, 1432, 922, 24, 50, "Input", "ExpressionUUID" -> \
"ffa4f4ea-dbe2-4570-bf8e-106b277a8308",
 InitializationCell->True],
Cell[50679, 1458, 1126, 27, 50, "Input", "ExpressionUUID" -> \
"2e75c034-9969-449c-b80d-be3ce3bffbc9",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[51842, 1490, 169, 3, 37, "Subsection", "ExpressionUUID" -> \
"ffe35f95-c64c-4255-838e-94b977901358"],
Cell[52014, 1495, 593, 17, 34, "Input", "ExpressionUUID" -> \
"c15692b7-a08a-46f2-a47d-9cedcadb573f"],
Cell[52610, 1514, 2839, 76, 195, "Input", "ExpressionUUID" -> \
"8c775bce-2054-483a-9b55-ade2e093afb7",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[55486, 1595, 318, 9, 39, "Subsection", "ExpressionUUID" -> \
"7f199c3c-5ac1-4a95-875e-e3efdd20b9a5"],
Cell[55807, 1606, 2920, 81, 276, "Input", "ExpressionUUID" -> \
"991f1924-6614-4ddd-b582-03d2e3c36115",
 InitializationCell->True],
Cell[58730, 1689, 5989, 141, 646, "Input", "ExpressionUUID" -> \
"9ecfd5af-61fb-49d3-a373-47225b5d8dc6",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[64756, 1835, 171, 3, 45, "Subsection", "ExpressionUUID" -> \
"2f655d47-035b-460d-aae7-91066ce99e6c"],
Cell[64930, 1840, 1587, 40, 118, "Input", "ExpressionUUID" -> \
"dbcb720d-cf3a-4df2-a648-f9fa2fe33821",
 InitializationCell->True],
Cell[66520, 1882, 3125, 77, 381, "Input", "ExpressionUUID" -> \
"c50fcfff-9ec8-48e8-bd19-3c0df38684c4",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[69670, 1963, 394, 8, 34, "Input", "ExpressionUUID" -> \
"42dd81bf-1d9b-48b1-9c0b-f4e262ab2a4f"],
Cell[70067, 1973, 10634, 286, 455, "Output", "ExpressionUUID" -> \
"4ef89851-7e68-4625-b7ad-363b30f5e01e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80738, 2264, 566, 13, 34, "Input", "ExpressionUUID" -> \
"f119484f-c792-4635-8f93-844a26294738"],
Cell[81307, 2279, 1582, 44, 79, "Output", "ExpressionUUID" -> \
"0453fea6-b5c2-4081-a2d7-b002488e501c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82926, 2328, 1424, 43, 54, "Input", "ExpressionUUID" -> \
"710216a9-9f31-4938-8c9d-270111a82ad8"],
Cell[84353, 2373, 1416, 41, 68, "Output", "ExpressionUUID" -> \
"84fc16a5-1170-4190-999d-1c4942b14b3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85806, 2419, 419, 11, 32, "Input", "ExpressionUUID" -> \
"9a291f02-5237-4625-90e3-54a9147ef2d1"],
Cell[86228, 2432, 1653, 48, 79, "Output", "ExpressionUUID" -> \
"69a2620b-a95f-41ec-8ff8-632e2e3f21aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87918, 2485, 281, 8, 34, "Input", "ExpressionUUID" -> \
"8c558a16-c68e-4ddd-87fc-cf8ad64f038e"],
Cell[88202, 2495, 221, 4, 32, "Output", "ExpressionUUID" -> \
"7f87fd37-d3e5-4a1e-8167-494e97995529"]
}, Open  ]],
Cell[88438, 2502, 206, 4, 77, "Input", "ExpressionUUID" -> \
"9590f144-a008-4adf-af91-865f27ef64af"],
Cell[CellGroupData[{
Cell[88669, 2510, 473, 10, 34, "Input", "ExpressionUUID" -> \
"7f7c5f6c-b118-4925-a241-f60fa68b1909"],
Cell[89145, 2522, 7074, 198, 299, "Output", "ExpressionUUID" -> \
"e0116077-1b50-4319-81f6-9a0a9443e669"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96256, 2725, 433, 11, 34, "Input", "ExpressionUUID" -> \
"ad0e9dbe-5f75-490e-be33-ea978d6d867b"],
Cell[96692, 2738, 942, 29, 51, "Output", "ExpressionUUID" -> \
"462e2190-44ac-44ed-adef-18fb82ce085f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97671, 2772, 426, 11, 34, "Input", "ExpressionUUID" -> \
"7a84afea-d36d-462f-a2af-aeb0ab281a37"],
Cell[98100, 2785, 858, 25, 51, "Output", "ExpressionUUID" -> \
"d526f6f4-616a-43ac-9de7-6fe1978493a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98995, 2815, 1877, 48, 79, "Input", "ExpressionUUID" -> \
"92eb1eef-06c1-492e-a28a-453babe1f44e"],
Cell[100875, 2865, 6334, 180, 310, "Output", "ExpressionUUID" -> \
"79e737bb-6ba6-4142-bbd0-a36a31509a54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107246, 3050, 361, 9, 32, "Input", "ExpressionUUID" -> \
"4586530a-d058-4147-af55-3fe6112c4a02"],
Cell[107610, 3061, 7497, 220, 391, "Output", "ExpressionUUID" -> \
"d9893fa4-1669-4294-a991-2de5017dba39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115144, 3286, 293, 7, 32, "Input", "ExpressionUUID" -> \
"37bbe969-3728-4c2b-8d02-a9637097b189"],
Cell[115440, 3295, 223, 4, 32, "Output", "ExpressionUUID" -> \
"cf687e93-38e4-4b57-a3bd-bdcd868fbed8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115700, 3304, 267, 6, 32, "Input", "ExpressionUUID" -> \
"73acd6a6-4b2e-4f51-9bf8-bcbd22c94cc1"],
Cell[115970, 3312, 9756, 268, 452, "Output", "ExpressionUUID" -> \
"9a3dad93-3e22-4914-bc0f-b4cbb9d1e7dd"]
}, Open  ]],
Cell[125741, 3583, 154, 3, 32, "Input", "ExpressionUUID" -> \
"dc41f79d-27d2-46a3-93b1-36d925b544ef"]
}, Open  ]]
}, Open  ]]
}
]
*)


